Tolerating Disasters with Hierarchical Consensus

Geo-replication provides disaster recovery after catastrophic accidental failures or attacks, such as fires, blackouts or denial-of-service attacks to a data center or region. Naturally distributed data structures, such as Blockchains, when well designed, are immune against such disruptions, but they also benefit from leveraging locality. In this work, we consolidate the performance of geo-replicated consensus by leveraging novel insights about hierarchical consensus and a construction methodology that allows creating novel protocols from existing building blocks. In particular we show that cluster confirmation, paired with subgroup rotation, allows protocols to safely operate through situations where all members of the global consensus group are Byzantine. We demonstrate our compositional construction by combining the recent HotStuff and Damysus protocols into a hierarchical geo-replicated blockchain with global durability guarantees. We present a compositionality proof and demonstrate the correctness of our protocol, including its ability to tolerate cluster crashes. Our protocol -ORION 1 -achieves a 20% higher throughput than GeoBFT, the latest hierarchical Byzantine Fault-Tolerant (BFT) protocol.

==> plots/plot.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rcParams
rcParams.update({'figure.autolayout': True})

# Increase font size
plt.rcParams.update({'font.size': 12})

# Number of faults
faults = [1, 2, 3, 4, 5]

# Throughput of each protocol
hotstuff_throughput = [2.5, 2.25, 1.5, 0.4, 0.3]
pbft_throughput = [1.4, 1.2, 0.8, 0.04, 0.1]
geobft_throughput = [3.5, 3.9, 3.1, 2.1, 1.8]
clustered_throughput = [4.9, 4.4, 3.3, 2.5, 2.2]

# Latency of each protocol
hotstuff_latency = [269, 341, 480, 660, 750]
pbft_latency = [150, 270, 381, 550, 650]
geobft_latency = [80, 130, 260, 323, 386]
clustered_latency = [99, 223, 323, 393, 433]
#clusters = ["N=3 (F=1)", "5 (2)", "7 (3)", "9 (4)", "11 (5)"]
clusters = [3,5,7,9,11]

# Create the figure and subplots
fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(15, 4))

# Throughput plot
plt.figure(figsize=(6,2.8))
plt.xlabel('Number of clusters (N = 2F+1)')
plt.ylabel('Throughput (kOps/s)')
plt.plot(clusters, hotstuff_throughput, marker="o", linestyle=":", color='black', label="HotStuff")
plt.plot(clusters, pbft_throughput, marker="X", linestyle="--", color='blue', label="PBFT")
plt.plot(clusters, geobft_throughput, marker="d", linestyle="-.",color='green', label="GeoBFT")
plt.plot(clusters, clustered_throughput, marker="+", linestyle="-", color='red', label="Orion")
plt.xticks(clusters)
plt.legend(ncol=2, prop={"size":11})
plt.grid()
plt.savefig('throughput_faults.pdf', bbox_inches='tight')
plt.close()

# Latency plot
plt.figure(figsize=(6,2.8))
plt.xlabel('Number of clusters (N = 2F+1)')
plt.ylabel('Latency (ms)')
plt.plot(clusters, hotstuff_latency, marker="o", linestyle=":", color='black', label="HotStuff")
plt.plot(clusters, pbft_latency, marker="X", linestyle="--", color='blue', label="PBFT")
plt.plot(clusters, geobft_latency, marker="d", linestyle="-.",color='green', label="GeoBFT")
plt.plot(clusters, clustered_latency, marker="+", linestyle="-", color='red', label="Orion")
#plt.xticks(np.arange(min(faults), max(faults)+1, 1.0))
plt.xticks(clusters)
plt.legend(ncol=2, prop={"size":11})
plt.grid()
plt.savefig('latency_faults.pdf', bbox_inches='tight')
plt.close()



==> plots/plot_replica.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import rcParams
rcParams.update({'figure.autolayout': True})

# Increase font size
plt.rcParams.update({'font.size': 12})

# Number of replicas
replicas = [4, 7, 10, 13, 16]

# Latency of each protocol
hotstuff_latency = [223, 230, 269, 422, 611]
pbft_latency = [115, 131, 150, 180, 220]
geobft_latency = [60, 70, 80, 120, 170]
clustered_latency = [56, 71, 99, 153, 189]

# Throughput of each protocol
hotstuff_throughput = [2.75, 2.6, 2.5, 1.7, 1.5]
pbft_throughput = [1.5, 1.5, 1.4, 1.2, 1]
geobft_throughput = [5.5, 4.1, 3.5, 2.1, 1.8]
clustered_throughput = [5.9, 5.1, 4.9, 4.5, 4.1]

# Here, we've reduced the height of the figure from 6 to 4 inches.
fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(15, 4))  # Adjust the figure size as needed

# Throughput plot
plt.figure(figsize=(6,2.8))
plt.xlabel('Number of replicas per cluster (n=3f+1)')
plt.ylabel('Throughput (kOps/s)')
plt.plot(replicas, hotstuff_throughput, marker="o", linestyle=":", color='black', label="HotStuff")
plt.plot(replicas, pbft_throughput, marker="X", linestyle="--", color='blue', label="PBFT")
plt.plot(replicas, geobft_throughput, marker="d", linestyle="-.",color='green', label="GeoBFT")
plt.plot(replicas, clustered_throughput, marker="+", linestyle="-", color='red', label="Orion")
plt.xticks(replicas)
plt.legend(ncol=2, prop={"size":11})
plt.grid()
plt.savefig('throughput_replica.pdf', bbox_inches='tight')
plt.close()

# Latency plot
plt.figure(figsize=(6,2.8))
plt.xlabel('Number of replicas per cluster (n=3f+1)')
plt.ylabel('Latency (ms)')
plt.plot(replicas, hotstuff_latency, marker="o", linestyle=":", color='black', label="HotStuff")
plt.plot(replicas, pbft_latency, marker="X", linestyle="--", color='blue', label="PBFT")
plt.plot(replicas, geobft_latency, marker="d", linestyle="-.",color='green', label="GeoBFT")
plt.plot(replicas, clustered_latency, marker="+", linestyle="-", color='red', label="Orion")
plt.xticks(replicas)
plt.legend(ncol=2, prop={"size":11})
plt.grid()
plt.savefig('lat_replica.pdf', bbox_inches='tight')
plt.close()

